Strain-induced quantum phase transitions in magic angle graphene

We investigate the effect of uniaxial heterostrain on the interacting phase diagram of magic-angle twisted bilayer graphene. Using both self-consistent Hartree-Fock and density-matrix renormalization group calculations, we find that small strain values ($\epsilon \sim 0.1 - 0.2 \%$) drive a zero-temperature phase transition between the symmetry-broken Kramers intervalley-coherent insulator and a nematic semi-metal. The critical strain lies within the range of experimentally observed strain values, and we therefore predict that strain is at least partly responsible for the sample-dependent experimental observations.

==> Figures/App_Fig_KIVC_Ly_scaling/App_Fig_KIVC_Ly_scaling.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-


#################### Import packages #######################

import seaborn as sns
import numpy as np
import os
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.gridspec import GridSpec
import pandas as pd

################### Set up Colors/Markers ##########################


#get a palette
pal = sns.color_palette('Set1')
pal2 = sns.color_palette('Set2')

# pal_sat = [sns.hls_palette(8, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,5)]

pal_sat = [sns.hls_palette(10, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,6)]
pal_cube = sns.color_palette("cubehelix",4)
pal_paired = sns.color_palette('Paired',n_colors=12)
pal_red_blue = sns.color_palette("RdBu_r", 4)
pal_bugr=sns.color_palette("GnBu",6)


#choice of markers
markers2=['o','s','x','D','s','p','h','1','2']



################## Import data #############################



dfLy = pd.read_hdf("data_app_KIVC_Ly_scaling.h5","KIVC_fits/")


################# process data utilities ##########################

from scipy.optimize import curve_fit

def get_exp_fit(Cs):
    def func(r, xi, A):
        return A*np.exp(-r/xi)
    xs = [x for x in range(1,len(Cs)+1)]
    chop=15
    popt, pcov = curve_fit(func, xs[chop:],Cs[chop:])
    print(popt, pcov)
    return popt, pcov
    
def get_scaling_exponent_fit(xis,As):
    def func2(xi, a, eta):
        return a * xi**(-eta)
    
    chop = 2
    popt2, pcov2 = curve_fit(func2,xis[chop:],As[chop:])
    eta = popt2[1]
    a = popt2[0]
    return a, eta
    

def compute_scaling_collapse(KIVC_dat):
    popts = []
    for Cs in KIVC_dat:
        popt, pcov = get_exp_fit(Cs)
        popts.append(popt)

    popts = np.array(popts)
    xis = popts[:,0]
    As = popts[:,1]
    a, eta = get_scaling_exponent_fit(popts[:,0],popts[:,1])
    return xis, As,a, eta
    


################# Global Plotting Setup ######################



# ##set up the plot
gs = GridSpec(1,1)
# ##set up the plot
fig = plt.figure(figsize=(3.5,2.08586)) #golden ratio!





##################### KIVC Collapse ######################

ax = plt.subplot(gs[0:1,0:1])

etas = {}
for (n,Ly) in enumerate(dfLy["Ly"].unique()):
    dfL = dfLy[(dfLy["Ly"]==Ly) & (dfLy["mps_chi"]>500)]
    print(len(dfL))
    xis, As, a, eta = compute_scaling_collapse(dfL["KIVC"].apply(np.abs))
    print(Ly,eta)
    etas[Ly] = eta
    if Ly > 2:
        xis_range = np.arange(4,np.max(xis)+4)
        # k = 2 if Ly==6 else 0
        k =n
        plt.plot(np.log(xis_range),np.log(a*xis_range**-eta),"--",color=pal_paired[2*k])#label=r"$\xi$ -- fit")
        plt.plot(np.log(xis[1:]), np.log(As[1:]),"-o",label=Ly,color=pal_paired[2*k+1])
    
plt.legend(frameon=True,title=r"$L_y$",loc=(0.07,0.04),framealpha=1.0,ncol=2)
# plt.xscale("log")
# plt.yscale("log")
plt.xlim(1.1,4.3)

plt.xlabel(r"$\log\xi_K$")
# plt.ylabel(r"$\log(A\xi_K^{-\eta})$")
plt.ylabel(r"$\log C_0(\xi_K)$")

axI = ax.inset_axes([0.63,0.56,0.35,0.4]) #plt.subplot(gs[0:1,0:1])

axI.plot([k for k in etas.keys()],[v for v in etas.values()],"-o",color="k")
axI.set_xticks([3,4,5,6])
axI.set_ylim(0.03,0.065)
axI.set_yticks(np.arange(0.03,0.065,step=0.01))
axI.set_xlim(2.7,6.3)
axI.set_xlabel(r"$L_y$")
axI.set_ylabel(r"$\eta$",rotation=90)



######################## Labels ###################

# fs=11
# fig.text(0.005,0.03,"(a)",fontsize=fs)
# fig.text(0.48,0.03,"(b)",fontsize=fs)
# fig.text(0.71,0.7,"(c)",fontsize=fs)



################## Save File #######################



plt.savefig('App_Fig_KIVC_Ly_scaling.pdf')



==> Figures/App_Fig_KIVC_TIVC/App_Fig_KIVC_TIVC_vary_epsilon.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-


#################### Import packages #######################

import seaborn as sns
import numpy as np
import os
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.gridspec import GridSpec
import pandas as pd

################### Set up Colors/Markers ##########################


#get a palette
pal = sns.color_palette('Set1')
pal2 = sns.color_palette('Set2')

# pal_sat = [sns.hls_palette(8, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,5)]

pal_sat = [sns.hls_palette(10, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,6)]
pal_cube = sns.color_palette("cubehelix",4)
pal_paired = sns.color_palette('Paired',n_colors=12)
pal_red_blue = sns.color_palette("RdBu_r", 4)
pal_bugr=sns.color_palette("GnBu",6)


#choice of markers
markers2=['o','s','x','D','s','p','h','1','2']



################## Import data #############################



dfscan = pd.read_hdf("data_app_KIVC_TIVC_vary_epsilon.h5","KIVC_TIVC_vary_epsilon/")


################# Global Plotting Setup ######################



# ##set up the plot
gs = GridSpec(1,2)
# ##set up the plot
fig = plt.figure(figsize=(2*3.5,2.08586)) #golden ratio!





##################### KIVC vs TIVC ######################


ax_KT = plt.subplot(gs[0:1,0:1])


pal = sns.color_palette("Paired")

ax_KT.plot(100*dfscan["strain_eps"],dfscan["corr_lengths_KIVC_sector"].apply(lambda x:x[0]).values,"-^",label=r"$\xi_K$",color=pal[4])
ax_KT.plot(100*dfscan["strain_eps"],dfscan["KIVC"].apply(lambda x:np.abs(np.sum(x))).values,"-o",label=r"$\Sigma_K$",color=pal[5])


ax_KT.plot(100*dfscan["strain_eps"],dfscan["TIVC"].apply(lambda x:np.abs(np.sum(x))).values,"-x",label="$\Sigma_T$",color=pal[1])
# plt.plot(dfscan["strain_eps"],dfscan["TIVC"].apply(lambda x:np.abs(x[0])).values,"-o",label="TIVC",color=pal[3])

ax_KT.set_yscale("log")
ax_KT.legend(frameon=False)
ax_KT.set_xticks(np.arange(0,0.5,0.1))
ax_KT.set_xticklabels([ ("%.1f" % x) + "\%" for x in np.arange(0,0.5,0.1)])
ax_KT.set_xlabel(r"$\epsilon$")
# plt.ylabel(r"$C_K(x=0)$")



############################ KIVC  C_K(x) vs epsilon #############

k=0


ax_Kscan = plt.subplot(gs[0:1,1:2])

Neps = len(dfscan[dfscan["strain_eps"] < 0.002])
pal_rock = np.flip(sns.color_palette('rocket',Neps),axis=0)
# for (Cs,eps,xis) in zip(dfscan[["KIVC","strain_eps","corr_lengths_KIVC_sector"]]):
for index, row in dfscan[dfscan["strain_eps"] < 0.002].iterrows(): 
    Cs = np.abs(row["KIVC"])
#     print(index)
    xs = [x for x in range(len(row["KIVC"]))]
    ax_Kscan.plot(xs,Cs,label= str(100*row["strain_eps"])+"\%",color=pal_rock[k])
#     plt.plot(xs,[np.abs(Cs[0])*np.exp(-x/xis[0]) for x in range(len(Cs))],linestyle="dashed",color=pal_paired[2*k])
    k += 1
    
labellist = [
"0.0\%",
"0.025\%",
"0.05\%",
"0.075\%",
"0.0875\%",
"0.01\%",
"0.01125\%",
"0.0125\%",
"0.015\%",
]
ax_Kscan.legend(labellist,ncol=1,frameon=False,loc=(1.02,0),title=r"$\epsilon$")

ax_Kscan.set_yscale("log")
ax_Kscan.set_xlabel(r"$x$")
ax_Kscan.set_ylabel(r"$C_K(x)$")



######################## Labels ###################

fs=11
fig.text(0.005,0.03,"(a)",fontsize=fs)
fig.text(0.48,0.03,"(b)",fontsize=fs)
# fig.text(0.71,0.7,"(c)",fontsize=fs)



################## Save File #######################



plt.savefig('App_Fig_KIVC_TIVC.pdf')



==> Figures/App_Fig_MPO_SV_spectra/App_Fig_MPO_SV_spectra.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-


#################### Import packages #######################

import seaborn as sns
import numpy as np
import os
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.gridspec import GridSpec
import pandas as pd

################### Set up Colors/Markers ##########################


#get a palette
pal = sns.color_palette('Set1')
pal2 = sns.color_palette('Set2')

# pal_sat = [sns.hls_palette(8, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,5)]

pal_sat = [sns.hls_palette(10, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,6)]
pal_cube = sns.color_palette("cubehelix",4)
pal_paired = sns.color_palette('Paired',n_colors=12)
pal_red_blue = sns.color_palette("RdBu_r", 4)
pal_bugr=sns.color_palette("GnBu",6)


#choice of markers
markers2=['o','s','x','D','s','p','h','1','2']



################## Import data #############################


datSV = np.load("MPO_singular_values_vary_Ly.npy",allow_pickle=True)

SVsLy = {3:datSV[0],4:datSV[1],5:datSV[2],6:datSV[3]}


################# Global Plotting Setup ######################



# ##set up the plot
gs = GridSpec(1,1)
# ##set up the plot
fig = plt.figure(figsize=(3.5,2.08586)) #golden ratio!





##################### MPO Spectra ######################


ax = plt.subplot(gs[0:1,0:1])

ax.axhline(1e-5,color="k",linestyle="--")

pal = sns.color_palette("Set1")
n=0
for Ly in SVsLy:
    ax.plot(SVsLy[Ly],label=r"$L_y = %i$" % Ly,color=pal[3-n])
    n+=1

ax.set_xlim(-200,5000)
ax.set_ylim([1e-9,10])
ax.set_xlabel("Singular Value number")
ax.set_ylabel("Singular Values [eV]")
# plt.
ax.set_yscale("log")
ax.legend(handlelength=1.4,frameon=False,loc=(0.68,0.5))



######################## Labels ###################





################## Save File #######################



plt.savefig('App_Fig_MPO_SV_spectra.pdf')



==> Figures/App_Fig_Phiy_scan/App_Fig_Phiy_scan.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-


#################### Import packages #######################

import seaborn as sns
import numpy as np
import os
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.gridspec import GridSpec
import pandas as pd

################### Set up Colors/Markers ##########################


#get a palette
pal = sns.color_palette('Set1')
pal2 = sns.color_palette('Set2')

# pal_sat = [sns.hls_palette(8, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,5)]

pal_sat = [sns.hls_palette(10, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,6)]
pal_cube = sns.color_palette("cubehelix",4)
pal_paired = sns.color_palette('Paired',n_colors=12)
pal_red_blue = sns.color_palette("RdBu_r", 4)
pal_bugr=sns.color_palette("GnBu",6)


#choice of markers
markers2=['o','s','x','D','s','p','h','1','2']



################## Import data #############################


# dfKIVC = pd.read_hdf("data_nu_minus_2.h5","KIVC_collapse/")
# dfscan = pd.read_hdf("data_nu_minus_2.h5","strain_scan/")
# dfphiy = pd.read_hdf("data_nu_minus_2.h5","phi_y_scan/")


#newer KIVC correlator
# dfscan2 = pd.read_hdf("data_nu_minus_2_v2.h5","strain_scan/")
dfphiy2 = pd.read_hdf("data_nu_minus_2_v3.h5","phi_y_scan/")

# print(dfphiy2["chi_mps"])


#HF data from nick
# HFscan = np.load("HF.npy")


#HF bandgap from nick
# HFdiff = np.load("HF_04.npy",allow_pickle=True)
# print(HFdiff)
HFdiff = np.load("HF30_04.npy",allow_pickle=True)

################# Global Plotting Setup ######################



# ##set up the plot
gs = GridSpec(1,1)
# ##set up the plot
fig = plt.figure(figsize=(3.5,2.08586)) #golden ratio!





##################### Phi_y scan ######################

ax_sm = plt.subplot(gs[0:1,0:1])


pal_rock = sns.color_palette("rocket")
ax_sm.set_ylabel(r"$\xi_{\mathrm{e}}$")
ax_sm.set_xlabel(r"$\Phi_y$")

Ly = HFdiff.shape[0]

kys = np.array([6*(-0.5+n/Ly) for n in range(Ly)])
print(kys[Ly//2:(Ly//6)+Ly//2])
# inverse_gaps = 1/(HFdiff[18,:,1]-HFdiff[18,:,0])
inverse_gaps = np.array([1/np.min(HFdiff[:,ky,1]-HFdiff[:,ky,0]) for ky in range(Ly)])
print(inverse_gaps)


ax_sm.plot(-1*kys,20*inverse_gaps,"-o",color="k",label="$\Delta E^{-1}$ (HF)")#label=r"$\Delta E_{\mathrm{HF}}^{-1}$")


pal_bugr2=sns.color_palette("GnBu",5)

chis = [512*n for n in [2,3,4,6]]
for (n,chi) in enumerate(chis):
	dfc = dfphiy2[dfphiy2["chi_mps"]==chi]

	phiys = dfc["phiy"].values
	# phiys=np.append(phiys,1.0)
	xis = dfc["TM_xis_[1, 0, 1, -1, 2]"].apply(lambda x:x[0]).values
	# xis=np.append(xis,xis[0])

	ax_sm.plot(phiys,xis,"-x",label=r"$\chi = %i$" % chi,color=pal_rock[n])
	ax_sm.plot(-phiys,xis,"-x",color=pal_rock[n])

ax_sm.legend(frameon=False,labelspacing=0.2,loc=(0.70,0.61))

ax_sm.set_xlim([-1.0,1.0])
ax_sm.set_ylim([0.1,2.3])
	


######################## Labels ###################

# fs=11
# fig.text(0.01,0.02,"(a)",fontsize=fs)
# fig.text(0.38,0.02,"(b)",fontsize=fs)
# fig.text(0.71,0.7,"(c)",fontsize=fs)



################## Save File #######################



plt.savefig('App_Fig_Phiy_scan.pdf')



==> Figures/Figure_nu_-2/Fig_nu_-2.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-


#################### Import packages #######################

import seaborn as sns
import numpy as np
import os
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.gridspec import GridSpec
import pandas as pd

################### Set up Colors/Markers ##########################


#get a palette
pal = sns.color_palette('Set1')
pal2 = sns.color_palette('Set2')

# pal_sat = [sns.hls_palette(8, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,5)]

pal_sat = [sns.hls_palette(10, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,6)]
pal_cube = sns.color_palette("cubehelix",4)
pal_paired = sns.color_palette('Paired',n_colors=12)
pal_red_blue = sns.color_palette("RdBu_r", 4)
pal_bugr=sns.color_palette("GnBu",6)


#choice of markers
markers2=['o','s','x','D','s','p','h','1','2']



################## Import data #############################


dfKIVC = pd.read_hdf("data_nu_minus_2.h5","KIVC_collapse/")
dfscan = pd.read_hdf("data_nu_minus_2.h5","strain_scan/")
dfphiy = pd.read_hdf("data_nu_minus_2.h5","phi_y_scan/")


#newer KIVC correlator
dfscan2 = pd.read_hdf("data_nu_minus_2_v2.h5","strain_scan/")
dfphiy2 = pd.read_hdf("data_nu_minus_2_v3.h5","phi_y_scan/")

# print(dfphiy2["chi_mps"])


#HF data from nick
HFscan = np.load("HF.npy")


#HF bandgap from nick
# HFdiff = np.load("HF_04.npy",allow_pickle=True)
# print(HFdiff)
HFdiff = np.load("HF30_04.npy",allow_pickle=True)

################# Global Plotting Setup ######################



# ##set up the plot
gs = GridSpec(1,3)
# ##set up the plot
fig = plt.figure(figsize=(3.5,1.9)) #2.08586)) #golden ratio!




################# KIVC Scaling Collapse ###############

# pal_bugr=sns.color_palette("GnBu",7)

pal_rock = sns.color_palette("rocket",7)

axKIVC = plt.subplot(gs[0:1,0:1])

xis = dfKIVC["xis_fit"].values
eta = dfKIVC["eta_fit"].values[0]

NN = 3 #cut off the small ones
L = len(dfKIVC)-NN
pal_red_blue = sns.color_palette("RdBu_r", L)
pal_cube = sns.color_palette("cubehelix",L)
pal_bugr=sns.color_palette("GnBu",L+2)[2:]

for (n,Cs) in enumerate(dfKIVC["KIVC"].values[NN:]):
	chi = dfKIVC["mps_chi"].values[n+NN]
	xi = xis[n+NN]
	xs = [x/xi for x in range(len(Cs))]

	axKIVC.plot(xs, np.abs(Cs)*xi**(eta),
		"-",
		label=chi,
		color = pal_rock[n]
		)

axKIVC.set_xscale("log")
axKIVC.set_yscale("log")

# axKIVC.set_xlim(1,11)
axKIVC.xaxis.set_major_locator(matplotlib.ticker.LogLocator(base=10.0,numticks=10))
axKIVC.xaxis.set_minor_locator(matplotlib.ticker.LogLocator(base=10.0,numticks=10,subs=range(1,10)))

axKIVC.legend(frameon=False,title=r"$\chi$",loc=(0.15,0.05))#,labelspacing=0.3,handlelength=1,handletextpad=0.25)
axKIVC.set_xlabel(r"$x/\xi_K$")
axKIVC.set_ylabel(r"$\xi_K^{-\eta} C_K(x/\xi_K)$")

# axKIVC.set_yticklabels(axKIVC.get_yticklabels(),rotation=90)

for yt in axKIVC.get_yticklabels():
	yt.set_rotation(90)

################### Strain Phase Diagram ##############


ax_pd = plt.subplot(gs[0:1,1:3])


dfscan["strain_eps_percent"] = dfscan["strain_eps"]*100
dfscan2["strain_eps_percent"] = dfscan2["strain_eps"]*100

ax_pd.plot(
	HFscan[0],
	10*HFscan[1],
	"--",
	label=r"$|\Delta_{\mathrm{K}}|$ (HF)",
	color="k"
	)


ax_pd.plot(
	dfscan2["strain_eps_percent"],
	dfscan2["corr_lengths_KIVC_sector"].apply(lambda x: x[0]),
	"-s",
	label=r"$\xi_{\mathrm{K}}$",
	color=pal[1])

# ax_pd.plot(
# 	dfscan["strain_eps_percent"],
# 	dfscan["EE"].apply(np.mean),
# 	"-x",
# 	label="EE",
# 	color=pal[2])


ax_pd.plot(
	dfscan2["strain_eps_percent"],
	dfscan2["KIVC"].apply(lambda Cs: 10*np.abs(np.sum(Cs))),
	"-v",
	label=r"$\Sigma_c$",
	# label=r"$10\sum_x C_K(x)$",
	color=pal[0])

ax_pd.plot(
	dfscan["strain_eps_percent"],
	dfscan["P"].apply(np.mean),
	"-o",
	label=r"$\overline{S}_{\mathrm{vN}}$",
	color=pal[2])




# ax_pd.set_ylim([-0.2,2.3])

ax_pd.set_xticks(np.arange(0,0.5,0.1))
ax_pd.set_xticklabels([ ("%.1f" % x) + "\%" for x in np.arange(0,0.5,0.1)])
ax_pd.set_xlim([-0.02,0.33])

ax_pd.legend(frameon=False,ncol=2,labelspacing=0.2,loc=(0.25,0.79))
ax_pd.set_xlabel(r"$\epsilon$")


# ax_pd.title(r"Strain scan. $\nu = -2, L_y = 6$, $\chi_{\mathrm{MPS}} = 2048$")

# plt.savefig("Figures/strain_transition.pdf")



##################### KIVC xi scaling plot ################

axKIVC = ax_pd.inset_axes([0.45,0.26,0.5,0.5]) #plt.subplot(gs[0:1,0:1])

dfKIVC = dfKIVC[dfKIVC["mps_chi"] != 5*512]
xis = dfKIVC["xis_fit"].values
eta = dfKIVC["eta_fit"].values[0]

print(dfKIVC.columns)

axKIVC.plot(dfKIVC["mps_chi"],dfKIVC["xis_fit"],"-s")
axKIVC.set_ylim([0,13])

axKIVC.set_xticks([1024,2048,3072])

# axKIVC.set_xscale("log")
# axKIVC.set_yscale("log")

axKIVC.set_xlabel(r"$\chi$",fontsize=6,labelpad=-1)
axKIVC.set_ylabel(r"$\xi_K(\chi)$",labelpad=-3,fontsize=6)


# ################### SM Phi_y scan ###################


# ax_sm = plt.subplot(gs[0:1,1:2])




# ax_sm.set_ylabel(r"$\xi_{\mathrm{electric}}$")
# ax_sm.set_xlabel(r"$\Phi_y$")

# #mockup data
# # fake_Phi_ys = np.arange(0.0,1.2,0.2)
# # fake_xis = [1.2,1.7,3.4,5.7,2.9,1.2]

# # ax_sm.plot(fake_Phi_ys,fake_xis,"-x",color="k")

# phiys = dfphiy["phiy"].values
# phiys=np.append(phiys,1.0)
# xis = dfphiy["xis_valley_+2"].apply(lambda x:x[0]).values
# xis=np.append(xis,xis[0])


# ax_sm.plot(phiys,xis,"-x",color="k")

# ax_sm.set_xticks([0,0.5,1.0])
# ax_sm.set_xticks([0.25,0.75],minor=True)

# # fig.text(0.95,0.93,"Placeholder -- Fake Data",
# # 	fontsize=7,
# # 	ha='right', va='top',
# # 	bbox=dict(boxstyle="round",
# #                    #ec=(1,1,1),
# #                    fc=(1,1,1),
# #                    )
# # 	)


# ##################### Phi_y scan ######################

# ax_sm = plt.subplot(gs[0:1,1:2])


# pal_rock = sns.color_palette("rocket")
# ax_sm.set_ylabel(r"$\xi_{\mathrm{e}}$")
# ax_sm.set_xlabel(r"$\Phi_y$")

# Ly = HFdiff.shape[0]

# kys = np.array([6*(-0.5+n/Ly) for n in range(Ly)])
# print(kys[Ly//2:(Ly//6)+Ly//2])
# # inverse_gaps = 1/(HFdiff[18,:,1]-HFdiff[18,:,0])
# inverse_gaps = np.array([1/np.min(HFdiff[:,ky,1]-HFdiff[:,ky,0]) for ky in range(Ly)])
# print(inverse_gaps)


# ax_sm.plot(-1*kys,20*inverse_gaps,"-o",color="k",label="HF")#label=r"$\Delta E_{\mathrm{HF}}^{-1}$")


# pal_bugr2=sns.color_palette("GnBu",5)

# chis = [512*n for n in [2,3,4,6]]
# for (n,chi) in enumerate(chis):
# 	dfc = dfphiy2[dfphiy2["chi_mps"]==chi]

# 	phiys = dfc["phiy"].values
# 	# phiys=np.append(phiys,1.0)
# 	xis = dfc["TM_xis_[1, 0, 1, -1, 2]"].apply(lambda x:x[0]).values
# 	# xis=np.append(xis,xis[0])

# 	ax_sm.plot(phiys,xis,"-x",label=chi,color=pal_rock[n])
# 	ax_sm.plot(-phiys,xis,"-x",color=pal_rock[n])

# ax_sm.legend(frameon=False,labelspacing=0.2,loc=(0.50,0.52))

# ax_sm.set_xlim([-0.25,1.1])
# ax_sm.set_ylim([0.1,2.3])
	


######################## Labels ###################

fs=11
fig.text(0.01,0.02,"(a)",fontsize=fs)
fig.text(0.38,0.02,"(b)",fontsize=fs)
fig.text(0.71,0.7,"(c)",fontsize=fs)



################## Save File #######################



plt.savefig('Fig_nu_-2.pdf')



==> Figures/Figure_nu_-2/v0/Fig_nu_-2.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-


#################### Import packages #######################

import seaborn as sns
import numpy as np
import os
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.gridspec import GridSpec
import pandas as pd

################### Set up Colors/Markers ##########################


#get a palette
pal = sns.color_palette('Set1')
pal2 = sns.color_palette('Set2')

# pal_sat = [sns.hls_palette(8, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,5)]

pal_sat = [sns.hls_palette(10, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,6)]
pal_cube = sns.color_palette("cubehelix",4)
pal_paired = sns.color_palette('Paired',n_colors=12)
pal_red_blue = sns.color_palette("RdBu_r", 4)
pal_bugr=sns.color_palette("GnBu",6)


#choice of markers
markers2=['o','s','x','D','s','p','h','1','2']



################## Import data #############################


dfKIVC = pd.read_hdf("data_nu_minus_2.h5","KIVC_collapse/")
dfscan = pd.read_hdf("data_nu_minus_2.h5","strain_scan/")
dfphiy = pd.read_hdf("data_nu_minus_2.h5","phi_y_scan/")

################# Global Plotting Setup ######################



# ##set up the plot
gs = GridSpec(2,2)
# ##set up the plot
fig = plt.figure(figsize=(3.375,2*2.08586)) #golden ratio!




################# KIVC Scaling Collapse ###############

# pal_bugr=sns.color_palette("GnBu",7)

axKIVC = plt.subplot(gs[0:1,0:1])

xis = dfKIVC["xis_fit"].values
eta = dfKIVC["eta_fit"].values[0]

NN = 3 #cut off the small ones
L = len(dfKIVC)-NN
pal_red_blue = sns.color_palette("RdBu_r", L)
pal_cube = sns.color_palette("cubehelix",L)
pal_bugr=sns.color_palette("GnBu",L+2)[2:]

for (n,Cs) in enumerate(dfKIVC["KIVC"].values[NN:]):
	chi = dfKIVC["mps_chi"].values[n+NN]
	xi = xis[n+NN]
	xs = [x/xi for x in range(len(Cs))]

	axKIVC.plot(xs, np.abs(Cs)*xi**(eta),
		"-",
		label=chi,
		color = pal_bugr[n]
		)

axKIVC.set_xscale("log")
axKIVC.set_yscale("log")

# axKIVC.set_xlim(1,11)
axKIVC.xaxis.set_major_locator(matplotlib.ticker.LogLocator(base=10.0,numticks=10))
axKIVC.xaxis.set_minor_locator(matplotlib.ticker.LogLocator(base=10.0,numticks=10,subs=range(1,10)))

axKIVC.legend(frameon=False,title=r"$\chi$")
axKIVC.set_xlabel(r"$x/\xi_K$")
axKIVC.set_ylabel(r"$\xi_K^{-\eta} C_K(x/\xi_K)$")




################### Strain Phase Diagram ##############


ax_pd = plt.subplot(gs[1:2,0:2])


dfscan["strain_eps_percent"] = dfscan["strain_eps"]*100

ax_pd.plot(
	dfscan["strain_eps_percent"],
	dfscan["corr_lengths_KIVC_sector"].apply(lambda Cs: np.mean(np.abs(Cs))),
	"-v",
	label=r"$\xi_{\mathrm{KIVC}}$",
	color=pal[1])

# ax_pd.plot(
# 	dfscan["strain_eps_percent"],
# 	dfscan["EE"].apply(np.mean),
# 	"-x",
# 	label="EE",
# 	color=pal[2])


ax_pd.plot(
	dfscan["strain_eps_percent"],
	5*dfscan["KIVC"].apply(lambda Cs: np.mean(np.abs(Cs))),
	"-s",
	label=r"$5\,\Sigma_c$",
	# label=r"$10\sum_x C_K(x)$",
	color=pal[0])

ax_pd.plot(
	dfscan["strain_eps_percent"],
	dfscan["P"].apply(np.mean),
	"-o",
	label=r"$\overline{S}_{\mathrm{vN}}$",
	color=pal[2])


ax_pd.set_ylim([-0.2,2.3])

ax_pd.set_xticks(np.arange(0,0.5,0.1))
ax_pd.set_xticklabels([ ("%.1f" % x) + "\%" for x in np.arange(0,0.5,0.1)])

ax_pd.legend(frameon=False)
ax_pd.set_xlabel(r"$\epsilon_{\mathrm{strain}}$")


# ax_pd.title(r"Strain scan. $\nu = -2, L_y = 6$, $\chi_{\mathrm{MPS}} = 2048$")

# plt.savefig("Figures/strain_transition.pdf")




################### SM Phi_y scan ###################


ax_sm = plt.subplot(gs[0:1,1:2])




ax_sm.set_ylabel(r"$\xi_{\mathrm{electric}}$")
ax_sm.set_xlabel(r"$\Phi_y$")

#mockup data
# fake_Phi_ys = np.arange(0.0,1.2,0.2)
# fake_xis = [1.2,1.7,3.4,5.7,2.9,1.2]

# ax_sm.plot(fake_Phi_ys,fake_xis,"-x",color="k")

phiys = dfphiy["phiy"].values
phiys=np.append(phiys,1.0)
xis = dfphiy["xis_valley_+2"].apply(lambda x:x[0]).values
xis=np.append(xis,xis[0])


ax_sm.plot(phiys,xis,"-x",color="k")

ax_sm.set_xticks([0,0.5,1.0])
ax_sm.set_xticks([0.25,0.75],minor=True)

# fig.text(0.95,0.93,"Placeholder -- Fake Data",
# 	fontsize=7,
# 	ha='right', va='top',
# 	bbox=dict(boxstyle="round",
#                    #ec=(1,1,1),
#                    fc=(1,1,1),
#                    )
# 	)


######################## Labels ###################

fs=12
fig.text(0.0,0.94,"(a)",fontsize=fs)
fig.text(0.54,0.94,"(b)",fontsize=fs)
fig.text(0.0,0.43,"(c)",fontsize=fs)



################## Save File #######################



plt.savefig('Fig_nu_-2.pdf')



==> Figures/Figure_nu_-2/v1/Fig_nu_-2.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-


#################### Import packages #######################

import seaborn as sns
import numpy as np
import os
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.gridspec import GridSpec
import pandas as pd

################### Set up Colors/Markers ##########################


#get a palette
pal = sns.color_palette('Set1')
pal2 = sns.color_palette('Set2')

# pal_sat = [sns.hls_palette(8, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,5)]

pal_sat = [sns.hls_palette(10, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,6)]
pal_cube = sns.color_palette("cubehelix",4)
pal_paired = sns.color_palette('Paired',n_colors=12)
pal_red_blue = sns.color_palette("RdBu_r", 4)
pal_bugr=sns.color_palette("GnBu",6)


#choice of markers
markers2=['o','s','x','D','s','p','h','1','2']



################## Import data #############################


dfKIVC = pd.read_hdf("data_nu_minus_2.h5","KIVC_collapse/")
dfscan = pd.read_hdf("data_nu_minus_2.h5","strain_scan/")
dfphiy = pd.read_hdf("data_nu_minus_2.h5","phi_y_scan/")


#newer KIVC correlator
dfscan2 = pd.read_hdf("data_nu_minus_2_v2.h5","strain_scan/")
dfphiy2 = pd.read_hdf("data_nu_minus_2_v3.h5","phi_y_scan/")

# print(dfphiy2["chi_mps"])


#HF data from nick
HFscan = np.load("HF.npy")


#HF bandgap from nick
# HFdiff = np.load("HF_04.npy",allow_pickle=True)
# print(HFdiff)
HFdiff = np.load("HF30_04.npy",allow_pickle=True)

################# Global Plotting Setup ######################



# ##set up the plot
gs = GridSpec(2,2)
# ##set up the plot
fig = plt.figure(figsize=(3.375,2*2.08586)) #golden ratio!




################# KIVC Scaling Collapse ###############

# pal_bugr=sns.color_palette("GnBu",7)

pal_rock = sns.color_palette("rocket",7)

axKIVC = plt.subplot(gs[0:1,0:1])

xis = dfKIVC["xis_fit"].values
eta = dfKIVC["eta_fit"].values[0]

NN = 3 #cut off the small ones
L = len(dfKIVC)-NN
pal_red_blue = sns.color_palette("RdBu_r", L)
pal_cube = sns.color_palette("cubehelix",L)
pal_bugr=sns.color_palette("GnBu",L+2)[2:]

for (n,Cs) in enumerate(dfKIVC["KIVC"].values[NN:]):
	chi = dfKIVC["mps_chi"].values[n+NN]
	xi = xis[n+NN]
	xs = [x/xi for x in range(len(Cs))]

	axKIVC.plot(xs, np.abs(Cs)*xi**(eta),
		"-",
		label=chi,
		color = pal_rock[n]
		)

axKIVC.set_xscale("log")
axKIVC.set_yscale("log")

# axKIVC.set_xlim(1,11)
axKIVC.xaxis.set_major_locator(matplotlib.ticker.LogLocator(base=10.0,numticks=10))
axKIVC.xaxis.set_minor_locator(matplotlib.ticker.LogLocator(base=10.0,numticks=10,subs=range(1,10)))

axKIVC.legend(frameon=False,title=r"$\chi$",labelspacing=0.5)
axKIVC.set_xlabel(r"$x/\xi_K$")
axKIVC.set_ylabel(r"$\xi_K^{-\eta} C_K(x/\xi_K)$")

# axKIVC.set_yticklabels(axKIVC.get_yticklabels(),rotation=90)

for yt in axKIVC.get_yticklabels():
	yt.set_rotation(90)

################### Strain Phase Diagram ##############


ax_pd = plt.subplot(gs[1:2,0:2])


dfscan["strain_eps_percent"] = dfscan["strain_eps"]*100
dfscan2["strain_eps_percent"] = dfscan2["strain_eps"]*100

ax_pd.plot(
	HFscan[0],
	10*HFscan[1],
	"--",
	label=r"$|\Delta_{\mathrm{KIVC}}|$ (HF)",
	color="k"
	)


ax_pd.plot(
	dfscan2["strain_eps_percent"],
	dfscan2["corr_lengths_KIVC_sector"].apply(lambda x: x[0]),
	"-s",
	label=r"$\xi_{\mathrm{K}}$",
	color=pal[1])

# ax_pd.plot(
# 	dfscan["strain_eps_percent"],
# 	dfscan["EE"].apply(np.mean),
# 	"-x",
# 	label="EE",
# 	color=pal[2])


ax_pd.plot(
	dfscan2["strain_eps_percent"],
	dfscan2["KIVC"].apply(lambda Cs: 10*np.abs(np.sum(Cs))),
	"-v",
	label=r"$10\,\Sigma_c$",
	# label=r"$10\sum_x C_K(x)$",
	color=pal[0])

ax_pd.plot(
	dfscan["strain_eps_percent"],
	dfscan["P"].apply(np.mean),
	"-o",
	label=r"$\overline{S}_{\mathrm{vN}}$",
	color=pal[2])




# ax_pd.set_ylim([-0.2,2.3])

ax_pd.set_xticks(np.arange(0,0.5,0.1))
ax_pd.set_xticklabels([ ("%.1f" % x) + "\%" for x in np.arange(0,0.5,0.1)])

ax_pd.legend(frameon=False,ncol=2,labelspacing=0.2,loc=(0.2,0.75))
ax_pd.set_xlabel(r"$\epsilon$")


# ax_pd.title(r"Strain scan. $\nu = -2, L_y = 6$, $\chi_{\mathrm{MPS}} = 2048$")

# plt.savefig("Figures/strain_transition.pdf")



##################### KIVC xi scaling plot ################

axKIVC = ax_pd.inset_axes([0.4,0.25,0.5,0.5]) #plt.subplot(gs[0:1,0:1])

dfKIVC = dfKIVC[dfKIVC["mps_chi"] != 5*512]
xis = dfKIVC["xis_fit"].values
eta = dfKIVC["eta_fit"].values[0]

print(dfKIVC.columns)

axKIVC.plot(dfKIVC["mps_chi"],dfKIVC["xis_fit"],"-s")
axKIVC.set_ylim([0,13])

axKIVC.set_xticks([1024,2048,3072])

# axKIVC.set_xscale("log")
# axKIVC.set_yscale("log")

axKIVC.set_xlabel(r"$\chi$",fontsize=6,labelpad=-1)
axKIVC.set_ylabel(r"$\xi_K(\chi)$",labelpad=-1,fontsize=6)


# ################### SM Phi_y scan ###################


# ax_sm = plt.subplot(gs[0:1,1:2])




# ax_sm.set_ylabel(r"$\xi_{\mathrm{electric}}$")
# ax_sm.set_xlabel(r"$\Phi_y$")

# #mockup data
# # fake_Phi_ys = np.arange(0.0,1.2,0.2)
# # fake_xis = [1.2,1.7,3.4,5.7,2.9,1.2]

# # ax_sm.plot(fake_Phi_ys,fake_xis,"-x",color="k")

# phiys = dfphiy["phiy"].values
# phiys=np.append(phiys,1.0)
# xis = dfphiy["xis_valley_+2"].apply(lambda x:x[0]).values
# xis=np.append(xis,xis[0])


# ax_sm.plot(phiys,xis,"-x",color="k")

# ax_sm.set_xticks([0,0.5,1.0])
# ax_sm.set_xticks([0.25,0.75],minor=True)

# # fig.text(0.95,0.93,"Placeholder -- Fake Data",
# # 	fontsize=7,
# # 	ha='right', va='top',
# # 	bbox=dict(boxstyle="round",
# #                    #ec=(1,1,1),
# #                    fc=(1,1,1),
# #                    )
# # 	)


##################### Phi_y scan ######################

ax_sm = plt.subplot(gs[0:1,1:2])


pal_rock = sns.color_palette("rocket")
ax_sm.set_ylabel(r"$\xi_{\mathrm{e}}$")
ax_sm.set_xlabel(r"$\Phi_y$")

Ly = HFdiff.shape[0]

kys = np.array([6*(-0.5+n/Ly) for n in range(Ly)])
print(kys[Ly//2:(Ly//6)+Ly//2])
# inverse_gaps = 1/(HFdiff[18,:,1]-HFdiff[18,:,0])
inverse_gaps = np.array([1/np.min(HFdiff[:,ky,1]-HFdiff[:,ky,0]) for ky in range(Ly)])
print(inverse_gaps)


ax_sm.plot(-1*kys,20*inverse_gaps,"-o",color="k",label="HF")#label=r"$\Delta E_{\mathrm{HF}}^{-1}$")


pal_bugr2=sns.color_palette("GnBu",5)

chis = [512*n for n in [2,3,4,6]]
for (n,chi) in enumerate(chis):
	dfc = dfphiy2[dfphiy2["chi_mps"]==chi]

	phiys = dfc["phiy"].values
	# phiys=np.append(phiys,1.0)
	xis = dfc["TM_xis_[1, 0, 1, -1, 2]"].apply(lambda x:x[0]).values
	# xis=np.append(xis,xis[0])

	ax_sm.plot(phiys,xis,"-x",label=chi,color=pal_rock[n])
	ax_sm.plot(-phiys,xis,"-x",color=pal_rock[n])

ax_sm.legend(frameon=False,labelspacing=0.2,loc=(0.50,0.52))

ax_sm.set_xlim([-0.25,1.1])
ax_sm.set_ylim([0.1,2.3])
	


######################## Labels ###################

fs=12
fig.text(0.0,0.56,"(a)",fontsize=fs)
fig.text(0.54,0.56,"(b)",fontsize=fs)
fig.text(0.0,0.04,"(c)",fontsize=fs)



################## Save File #######################



plt.savefig('Fig_nu_-2.pdf')



==> Figures/Figure_nu_-2/v2/Fig_nu_-2.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-


#################### Import packages #######################

import seaborn as sns
import numpy as np
import os
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.gridspec import GridSpec
import pandas as pd

################### Set up Colors/Markers ##########################


#get a palette
pal = sns.color_palette('Set1')
pal2 = sns.color_palette('Set2')

# pal_sat = [sns.hls_palette(8, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,5)]

pal_sat = [sns.hls_palette(10, l=0.8-0.1*k, s=0.6+0.1*k) for k in range(0,6)]
pal_cube = sns.color_palette("cubehelix",4)
pal_paired = sns.color_palette('Paired',n_colors=12)
pal_red_blue = sns.color_palette("RdBu_r", 4)
pal_bugr=sns.color_palette("GnBu",6)


#choice of markers
markers2=['o','s','x','D','s','p','h','1','2']



################## Import data #############################


dfKIVC = pd.read_hdf("data_nu_minus_2.h5","KIVC_collapse/")
dfscan = pd.read_hdf("data_nu_minus_2.h5","strain_scan/")
# dfphiy = pd.read_hdf("data_nu_minus_2.h5","phi_y_scan/")
dfSM = pd.read_hdf("data_nu_minus_2.h5","semimetal_BZ_phik/")


#newer KIVC correlator
dfscan2 = pd.read_hdf("data_nu_minus_2_v2.h5","strain_scan/")
dfphiy2 = pd.read_hdf("data_nu_minus_2_v3.h5","phi_y_scan/")

# print(dfphiy2["chi_mps"])


#HF data from nick
HFscan = np.load("HF.npy")


#HF bandgap from nick
# HFdiff = np.load("HF_04.npy",allow_pickle=True)
# print(HFdiff)
HFdiff = np.load("HF30_04.npy",allow_pickle=True)

################# Global Plotting Setup ######################



# ##set up the plot
gs = GridSpec(2,2)
# ##set up the plot
fig = plt.figure(figsize=(3.375,2*2.08586)) #golden ratio!




################# KIVC Scaling Collapse ###############

# pal_bugr=sns.color_palette("GnBu",7)

pal_rock = sns.color_palette("rocket",7)

axKIVC = plt.subplot(gs[0:1,0:1])

xis = dfKIVC["xis_fit"].values
eta = dfKIVC["eta_fit"].values[0]

NN = 3 #cut off the small ones
L = len(dfKIVC)-NN
pal_red_blue = sns.color_palette("RdBu_r", L)
pal_cube = sns.color_palette("cubehelix",L)
pal_bugr=sns.color_palette("GnBu",L+2)[2:]

for (n,Cs) in enumerate(dfKIVC["KIVC"].values[NN:]):
	chi = dfKIVC["mps_chi"].values[n+NN]
	xi = xis[n+NN]
	xs = [x/xi for x in range(len(Cs))]

	axKIVC.plot(xs, np.abs(Cs)*xi**(eta),
		"-",
		label=chi,
		color = pal_rock[n]
		)

axKIVC.set_xscale("log")
axKIVC.set_yscale("log")

# axKIVC.set_xlim(1,11)
axKIVC.xaxis.set_major_locator(matplotlib.ticker.LogLocator(base=10.0,numticks=10))
axKIVC.xaxis.set_minor_locator(matplotlib.ticker.LogLocator(base=10.0,numticks=10,subs=range(1,10)))

axKIVC.legend(frameon=False,title=r"$\chi$",labelspacing=0.5)
axKIVC.set_xlabel(r"$x/\xi_K$")
axKIVC.set_ylabel(r"$\xi_K^{-\eta} C_K(x/\xi_K)$")

# axKIVC.set_yticklabels(axKIVC.get_yticklabels(),rotation=90)

for yt in axKIVC.get_yticklabels():
	yt.set_rotation(90)

################### Strain Phase Diagram ##############


ax_pd = plt.subplot(gs[1:2,0:2])


dfscan["strain_eps_percent"] = dfscan["strain_eps"]*100
dfscan2["strain_eps_percent"] = dfscan2["strain_eps"]*100

ax_pd.plot(
	HFscan[0],
	10*HFscan[1],
	"--",
	label=r"$|\Delta_{\mathrm{KIVC}}|$ (HF)",
	color="k"
	)


ax_pd.plot(
	dfscan2["strain_eps_percent"],
	dfscan2["corr_lengths_KIVC_sector"].apply(lambda x: x[0]),
	"-s",
	label=r"$\xi_{\mathrm{K}}$",
	color=pal[1])

# ax_pd.plot(
# 	dfscan["strain_eps_percent"],
# 	dfscan["EE"].apply(np.mean),
# 	"-x",
# 	label="EE",
# 	color=pal[2])


ax_pd.plot(
	dfscan2["strain_eps_percent"],
	dfscan2["KIVC"].apply(lambda Cs: 10*np.abs(np.sum(Cs))),
	"-v",
	label=r"$10\,\Sigma_c$",
	# label=r"$10\sum_x C_K(x)$",
	color=pal[0])

ax_pd.plot(
	dfscan["strain_eps_percent"],
	dfscan["P"].apply(np.mean),
	"-o",
	label=r"$\overline{S}_{\mathrm{vN}}$",
	color=pal[2])




# ax_pd.set_ylim([-0.2,2.3])

ax_pd.set_xticks(np.arange(0,0.5,0.1))
ax_pd.set_xticklabels([ ("%.1f" % x) + "\%" for x in np.arange(0,0.5,0.1)])

ax_pd.legend(frameon=False,ncol=2,labelspacing=0.2,loc=(0.2,0.75))
ax_pd.set_xlabel(r"$\epsilon$")


# ax_pd.title(r"Strain scan. $\nu = -2, L_y = 6$, $\chi_{\mathrm{MPS}} = 2048$")

# plt.savefig("Figures/strain_transition.pdf")



##################### KIVC xi scaling plot ################

axKIVC = ax_pd.inset_axes([0.4,0.25,0.5,0.5]) #plt.subplot(gs[0:1,0:1])

dfKIVC = dfKIVC[dfKIVC["mps_chi"] != 5*512]
xis = dfKIVC["xis_fit"].values
eta = dfKIVC["eta_fit"].values[0]

print(dfKIVC.columns)

axKIVC.plot(dfKIVC["mps_chi"],dfKIVC["xis_fit"],"-s")
axKIVC.set_ylim([0,13])

axKIVC.set_xticks([1024,2048,3072])

# axKIVC.set_xscale("log")
# axKIVC.set_yscale("log")

axKIVC.set_xlabel(r"$\chi$",fontsize=6,labelpad=-1)
axKIVC.set_ylabel(r"$\xi_K(\chi)$",labelpad=-1,fontsize=6)


# ################### SM Phi_y scan ###################


# ax_sm = plt.subplot(gs[0:1,1:2])




# ax_sm.set_ylabel(r"$\xi_{\mathrm{electric}}$")
# ax_sm.set_xlabel(r"$\Phi_y$")

# #mockup data
# # fake_Phi_ys = np.arange(0.0,1.2,0.2)
# # fake_xis = [1.2,1.7,3.4,5.7,2.9,1.2]

# # ax_sm.plot(fake_Phi_ys,fake_xis,"-x",color="k")

# phiys = dfphiy["phiy"].values
# phiys=np.append(phiys,1.0)
# xis = dfphiy["xis_valley_+2"].apply(lambda x:x[0]).values
# xis=np.append(xis,xis[0])


# ax_sm.plot(phiys,xis,"-x",color="k")

# ax_sm.set_xticks([0,0.5,1.0])
# ax_sm.set_xticks([0.25,0.75],minor=True)

# # fig.text(0.95,0.93,"Placeholder -- Fake Data",
# # 	fontsize=7,
# # 	ha='right', va='top',
# # 	bbox=dict(boxstyle="round",
# #                    #ec=(1,1,1),
# #                    fc=(1,1,1),
# #                    )
# # 	)


# ##################### Phi_y scan ######################

# ax_sm = plt.subplot(gs[0:1,1:2])


# pal_rock = sns.color_palette("rocket")
# ax_sm.set_ylabel(r"$\xi_{\mathrm{e}}$")
# ax_sm.set_xlabel(r"$\Phi_y$")

# Ly = HFdiff.shape[0]

# kys = np.array([6*(-0.5+n/Ly) for n in range(Ly)])
# print(kys[Ly//2:(Ly//6)+Ly//2])
# # inverse_gaps = 1/(HFdiff[18,:,1]-HFdiff[18,:,0])
# inverse_gaps = np.array([1/np.min(HFdiff[:,ky,1]-HFdiff[:,ky,0]) for ky in range(Ly)])
# print(inverse_gaps)


# ax_sm.plot(-1*kys,20*inverse_gaps,"-o",color="k",label="HF")#label=r"$\Delta E_{\mathrm{HF}}^{-1}$")


# pal_bugr2=sns.color_palette("GnBu",5)

# chis = [512*n for n in [2,3,4,6]]
# for (n,chi) in enumerate(chis):
# 	dfc = dfphiy2[dfphiy2["chi_mps"]==chi]

# 	phiys = dfc["phiy"].values
# 	# phiys=np.append(phiys,1.0)
# 	xis = dfc["TM_xis_[1, 0, 1, -1, 2]"].apply(lambda x:x[0]).values
# 	# xis=np.append(xis,xis[0])

# 	ax_sm.plot(phiys,xis,"-x",label=chi,color=pal_rock[n])
# 	ax_sm.plot(-phiys,xis,"-x",color=pal_rock[n])

# ax_sm.legend(frameon=False,labelspacing=0.2,loc=(0.50,0.52))

# ax_sm.set_xlim([-0.25,1.1])
# ax_sm.set_ylim([0.1,2.3])


######################### Semimetal BZ ####################

ax_sm = plt.subplot(gs[0:1,1:2])

white_background = plt.cm.hsv
white_background.set_bad(color='white')
	
phiK = dfSM["phiK"].values[0]
print(phiK.shape)
Lx, Ly = phiK.shape

kxs = np.arange(-0.5,0.5001,1/4)
kys = np.arange(-0.5+1/24-1/180,0.5001,1/6)
kysP = np.arange(-0.5-1/24,0.5001,1/6)
kxs_minor = np.arange(-0.5+3/24,0.5001,1/6)

extent = (-0.5,0.5,-0.5,0.5)

#fill in the full BZ to show we only have 6 stripes
phi_full_K = np.zeros((90,Lx))
phi_full_K[:] = np.nan
for i in range(0,6):
	for j in range(0,6):
		phi_full_K[15*i+j,:] = phiK[:,(6-1)-i]


im = ax_sm.imshow(phi_full_K,
	 extent=extent,
	 interpolation="nearest",
	 origin="lower",
	 vmin=-np.pi,
	 vmax=+np.pi,
	 cmap=white_background)
        
        

ax_sm.set_xticks(kxs)
ax_sm.set_yticks(kys)
ax_sm.set_yticks(kxs_minor,minor=True)

ax_sm.set_xticklabels([r"$-1/2$",r"$-1/4$",r"$0$",r"$1/4$",r"$1/2$"],rotation=90)
ax_sm.set_yticklabels([r"$-1/2$",r"$-1/3$",r"$-1/6$",r"$0$",r"$1/6$",r"$1/3$",r"$1/2$"])

ax_sm.tick_params(which="both", bottom=True, top=True, left=True, right=True)

# ax_sm.axhline(0.0,linestyle="--")

# ax_sm.set_ylim()

# lx2 = 1.0 #label x
# ly2 = 1.15 #label
# ax_sm.text(lx2,ly2 ,r"$\varphi(\mathbf{k})$ Valley $\tau=+1$, $\epsilon_{s} = %f$" % eps, 
# 	transform=ax.transAxes,
# 	ha='right', va='top',
# 	bbox=dict(boxstyle="round",
#                    #ec=(1,1,1),
#                    fc=(1,1,1),
#                    )
# 	)

ax_sm.set_xlabel(r"$k_x/2pi$",labelpad=0)
ax_sm.set_ylabel(r"$k_y/2\pi$",labelpad=0)



from mpl_toolkits.axes_grid1.inset_locator import inset_axes
# cbar_ax = fig.add_axes([0.7, 0.12, 0.01, 0.78])
cbar_ax = inset_axes(ax_sm,
                   width="100%",  # width = 5% of parent_bbox width
                   height="7%",  # height : 50%
                   loc='upper center',
                   bbox_to_anchor=(0, 0.12, 1, 1),
                   bbox_transform=ax_sm.transAxes,
                   borderpad=0,
                   )
fig.colorbar(im, cax=cbar_ax,orientation="horizontal",ticks=np.arange(-np.pi,np.pi+0.00001,np.pi/2))
cbar_ax.set_xticklabels([r"$-\pi/2$",r"$0$",r"$\pi/2$",r"$\pi$",r"$3\pi/2$"],fontsize=6)

cbar_ax.xaxis.set_ticks_position('top')
#cbar_ax.set_ylabel(r"$\mathrm{arg}\langle S^+\rangle$", rotation=270,labelpad=2)

cbar_ax.text(-0.18,0.05,r"$\varphi_\mathbf{k}$", 
	transform=cbar_ax.transAxes,
	# ha='right', va='top',
	)
# cbar_ax.set_ylabel(r"$\varphi_\mathbf{k}$", rotation=0)


########### Dirac nodes

dn_x = -0.05 #0.22
dn_y = 0.05 #0.1

ax_sm.plot([dn_x],[dn_y+1/24],"x",markersize=6,markeredgewidth=1,color="k")
ax_sm.plot([-dn_x],[-dn_y+1/24],"x",markersize=6,markeredgewidth=1,color="k")



#see https://stackoverflow.com/questions/37512502/how-to-make-arrow-that-loops-in-matplotlib
# coordinates of the center of the loop
x_center = dn_x-1/60
y_center = dn_y+5/48

radius = 0.12
# linewidth of the arrow
linewidth = 1

ax_sm.annotate("", (x_center + radius, y_center), (x_center, y_center + radius),
            arrowprops=dict(arrowstyle="-",
                            shrinkA=0,  # creates a gap between the start point and end point of the arrow
                            shrinkB=0,
                            linewidth=linewidth,
                            connectionstyle="angle,angleB=-90,angleA=180,rad=5"))    

ax_sm.annotate("", (x_center, y_center - radius), (x_center + radius, y_center), 
            arrowprops=dict(arrowstyle="-",
                            shrinkA=0, 
                            shrinkB=0,
                            linewidth=linewidth,
                            connectionstyle="angle,angleB=180,angleA=-90,rad=5"))    

ax_sm.annotate("", (x_center - radius, y_center),  (x_center, y_center - radius), 
            arrowprops=dict(arrowstyle="-",
                            shrinkA=0, 
                            shrinkB=0,
                            linewidth=linewidth,
                            connectionstyle="angle,angleB=-90,angleA=180,rad=5"))    
ax_sm.annotate("", (x_center, y_center + radius), (x_center - radius, y_center), 
            arrowprops=dict(arrowstyle="-|>",
                            facecolor="k",
                            linewidth=linewidth,
                            shrinkA=0, 
                            shrinkB=0,
                            connectionstyle="angle,angleB=180,angleA=-90,rad=5"))





######################## Labels ###################

fs=12
fig.text(0.0,0.56,"(a)",fontsize=fs)
fig.text(0.54,0.56,"(b)",fontsize=fs)
fig.text(0.0,0.04,"(c)",fontsize=fs)



################## Save File #######################



plt.savefig('Fig_nu_-2.pdf')


